Pseudospectral implementation of the Einstein-Maxwell system

Electromagnetism plays an important role in a variety of applications in gravity that we wish to investigate. To that end, in this work, we present an implementation of the Maxwell equations within the adaptive-mesh pseudospectral numerical relativity code BAMPS. We perform a thorough analysis of the evolution equations as a first order symmetric hyperbolic system of PDEs. This includes both the construction of the characteristic variables for use in our penalty boundary communication scheme, as well as radiation controlling, constraint preserving outer boundary conditions which, for the first time in a numerical context, are shown to be boundary-stable. After choosing a formulation of the Maxwell constraints that we may solve for initial data, we move on to show a suite of numerical tests. Our simulations, both within the Cowling approximation, and in full non-linear evolution, demonstrate rapid convergence of error with resolution, as well as consistency with known quasinormal decay rates on the Kerr background. Finally we evolve the electrovacuum equations of motion with strong data, a good representation of typical critical collapse runs.

==> anc/scripts/Maxwell.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     89026,       2335]
NotebookOptionsPosition[     80992,       2193]
NotebookOutlinePosition[     81593,       2215]
CellTagsIndexPosition[     81550,       2212]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Exit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.651218426338436*^9, 
  3.6512184284984703`*^9}},ExpressionUUID->"b9bb43f9-e43a-474c-b57f-\
116a148c1f14"],

Cell[TextData[{
 StyleBox["Boundary Stability: Maxwell with constraint transport\nJorge Exp\
\[OAcute]sito Pati\[NTilde]o, Hannes R\[UDoubleDot]ter, David Hilditch\n",
  FontWeight->"Bold"],
 "12.03.2025."
}], "Subtitle",
 CellChangeTimes->{{3.530345106049459*^9, 3.530345117173244*^9}, {
   3.536995309680488*^9, 3.536995313709453*^9}, 3.5372623602272997`*^9, {
   3.5472123969042664`*^9, 3.547212407211228*^9}, {3.5483997446856956`*^9, 
   3.548399750808976*^9}, {3.651173859883544*^9, 3.651173861961891*^9}, {
   3.6513767653477583`*^9, 3.651376765687461*^9}, {3.651428363782976*^9, 
   3.651428364334887*^9}, {3.6514284082689953`*^9, 3.6514284094535913`*^9}, {
   3.651428445677929*^9, 3.6514284465650663`*^9}, {3.6514307380135527`*^9, 
   3.6514307504933023`*^9}, {3.651675705705524*^9, 3.651675705819215*^9}, {
   3.652789705818685*^9, 3.652789729993272*^9}, {3.6527897981531143`*^9, 
   3.65278980104867*^9}, {3.950785031407021*^9, 3.950785039599779*^9}, {
   3.950788604658901*^9, 3.950788620509693*^9}, {3.950806357913871*^9, 
   3.9508063588779497`*^9}, {3.950809809163563*^9, 3.9508098302557697`*^9}, {
   3.950810182197596*^9, 3.950810231973679*^9}, 
   3.951380423991626*^9},ExpressionUUID->"0aaa5c1e-59e8-44cd-b07b-\
f5a4022001ca"],

Cell[TextData[{
 "\t- ",
 StyleBox["Works:\n\t\t",
  FontWeight->"Bold"],
 "MDBCs (ZE, Incoming physical) <-- This should work both by energy and LF \
Method.\n\t",
 StyleBox["\t",
  FontWeight->"Bold"],
 " \tMDBCs on Phi0, Sommerfeld on ZE. [Implemented].",
 StyleBox["\n\t \t",
  FontWeight->"Bold"],
 "Sommerfeld (ZE, Incoming physical) <-- LF Method. Good because absorbing \
and easily implementable."
}], "Text",
 CellChangeTimes->{{3.951132948444573*^9, 3.951133241164795*^9}, {
   3.951133993455797*^9, 3.951133993870056*^9}, {3.95113625126892*^9, 
   3.951136349150426*^9}, 3.9511363805576973`*^9, {3.951155992605504*^9, 
   3.9511560071743402`*^9}},ExpressionUUID->"9c368fb9-3190-41c2-bdab-\
ecb8ae2ada3d"],

Cell[CellGroupData[{

Cell["Setup general formulation:", "Subsection",
 CellChangeTimes->{{3.652797361526671*^9, 3.652797369522779*^9}, {
  3.652797542933208*^9, 3.652797556344241*^9}, {3.652797723717732*^9, 
  3.6527977653599*^9}, {3.6528160472618*^9, 3.652816047623438*^9}, {
  3.9507860088468857`*^9, 3.950786010379985*^9}, {3.950788591594075*^9, 
  3.950788594869864*^9}},ExpressionUUID->"a3677909-df00-4715-ab04-\
be4a0b5d4c63"],

Cell["EoMs", "Text",
 CellChangeTimes->{{3.652784236480344*^9, 3.652784239962298*^9}, {
  3.950785087696108*^9, 
  3.95078508796161*^9}},ExpressionUUID->"ec757635-f431-4599-8d79-\
894f3b16952a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"MaxwellEoMsBlock1", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"s", " ", 
         RowBox[{"ZE", "[", "x", "]"}]}], "-", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{
          RowBox[{"ZE", "'"}], "[", "x", "]"}]}]}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"Es", "'"}], "[", "x", "]"}]}], "-", 
        RowBox[{"I", " ", "\[Omega]", " ", 
         RowBox[{"E\[Omega]", "[", "x", "]"}]}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", " ", 
         RowBox[{"Es", "[", "x", "]"}]}], "-", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{
          RowBox[{"Es", "'"}], "[", "x", "]"}]}]}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"ZE", "'"}], "[", "x", "]"}]}], "+", 
        RowBox[{"I", " ", "\[Omega]", " ", 
         RowBox[{"B\[Nu]", "[", "x", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
      
      RowBox[{
       RowBox[{
        RowBox[{"s", " ", 
         RowBox[{"B\[Nu]", "[", "x", "]"}]}], "-", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{
          RowBox[{"B\[Nu]", "'"}], "[", "x", "]"}]}]}], "\[Equal]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{
          RowBox[{"E\[Omega]", "'"}], "[", "x", "]"}]}], "+", 
        RowBox[{"I", " ", "\[Omega]", " ", 
         RowBox[{"Es", "[", "x", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"s", " ", 
         RowBox[{"E\[Omega]", "[", "x", "]"}]}], "-", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{
          RowBox[{"E\[Omega]", "'"}], "[", "x", "]"}]}]}], "\[Equal]", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "I"}], " ", "\[Omega]", " ", 
         RowBox[{"ZE", "[", "x", "]"}]}], "-", 
        RowBox[{
         RowBox[{"B\[Nu]", "'"}], "[", "x", "]"}]}]}]}], 
     "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Jorge", "'"}], "s", " ", "sign", " ", "convention"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MaxwellEoMsBlock1", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"s", " ", 
        RowBox[{"ZE", "[", "x", "]"}]}], "-", 
       RowBox[{"\[Beta]", " ", 
        RowBox[{
         RowBox[{"ZE", "'"}], "[", "x", "]"}]}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"Es", "'"}], "[", "x", "]"}]}], "-", 
       RowBox[{"I", " ", "\[Omega]", " ", 
        RowBox[{"E\[Omega]", "[", "x", "]"}]}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", " ", 
        RowBox[{"Es", "[", "x", "]"}]}], "-", 
       RowBox[{"\[Beta]", " ", 
        RowBox[{
         RowBox[{"Es", "'"}], "[", "x", "]"}]}]}], "\[Equal]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         RowBox[{"ZE", "'"}], "[", "x", "]"}]}], "-", 
       RowBox[{"I", " ", "\[Omega]", " ", 
        RowBox[{"B\[Nu]", "[", "x", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", " ", 
        RowBox[{"B\[Nu]", "[", "x", "]"}]}], "-", 
       RowBox[{"\[Beta]", " ", 
        RowBox[{
         RowBox[{"B\[Nu]", "'"}], "[", "x", "]"}]}]}], "\[Equal]", 
      RowBox[{
       RowBox[{
        RowBox[{"E\[Omega]", "'"}], "[", "x", "]"}], "-", 
       RowBox[{"I", " ", "\[Omega]", " ", 
        RowBox[{"Es", "[", "x", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"s", " ", 
        RowBox[{"E\[Omega]", "[", "x", "]"}]}], "-", 
       RowBox[{"\[Beta]", " ", 
        RowBox[{
         RowBox[{"E\[Omega]", "'"}], "[", "x", "]"}]}]}], "\[Equal]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "\[Omega]", " ", 
        RowBox[{"ZE", "[", "x", "]"}]}], "+", 
       RowBox[{
        RowBox[{"B\[Nu]", "'"}], "[", "x", "]"}]}]}]}], "\[IndentingNewLine]",
     "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.652784044501865*^9, 3.6527842075902433`*^9}, {
   3.652784362252232*^9, 3.652784364225174*^9}, {3.6527844149687433`*^9, 
   3.6527845320299892`*^9}, {3.652785732073542*^9, 3.6527857625247097`*^9}, {
   3.652785913180176*^9, 3.6527859433121977`*^9}, {3.652786029675954*^9, 
   3.6527860560678673`*^9}, {3.652787507758995*^9, 3.652787514056611*^9}, {
   3.652787679421596*^9, 3.652787682594412*^9}, {3.950785090110899*^9, 
   3.9507850923334303`*^9}, {3.950785175992861*^9, 3.95078524755249*^9}, {
   3.950785281870961*^9, 3.950785419758093*^9}, 3.950786751041483*^9, 
   3.9508039719684277`*^9, {3.9508040587186317`*^9, 3.950804059000969*^9}, {
   3.9508044923725357`*^9, 3.950804530470724*^9}, {3.950804671767132*^9, 
   3.950804696175456*^9}, 3.950804755320417*^9, {3.950804789410438*^9, 
   3.950804800352786*^9}, {3.950808853018097*^9, 3.9508088642159452`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"2091146c-fc05-4788-a9b4-ca88cb9427b5"]
}, Closed]],

Cell[CellGroupData[{

Cell["Setup first order LF system", "Subsection",
 CellChangeTimes->{{3.547058194716805*^9, 3.547058205203157*^9}, {
   3.54719962648418*^9, 3.5471996319637003`*^9}, 3.547208702887014*^9, {
   3.5482061480053577`*^9, 3.5482061523135157`*^9}, {3.652985419628213*^9, 
   3.652985423414968*^9}},ExpressionUUID->"8865042c-14d8-44ee-a428-\
e80b4976b313"],

Cell[CellGroupData[{

Cell["Define various State vectors", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.530344990406041*^9, 3.530345003322054*^9}, 
   3.547206936092039*^9},
 FontSize->14,ExpressionUUID->"f0313ed4-8204-4f62-8090-67d197ef88d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MaxwellStateBlock1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Es", "[", "x", "]"}], ",", 
      RowBox[{"B\[Nu]", "[", "x", "]"}], ",", " ", 
      RowBox[{"E\[Omega]", "[", "x", "]"}], ",", 
      RowBox[{"ZE", "[", "x", "]"}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Jorge", "'"}], "s", " ", "ordering"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.95078543347194*^9, 3.950785488444251*^9}, {
  3.9507856502817097`*^9, 3.950785654593646*^9}, {3.950787157683735*^9, 
  3.950787189795375*^9}, {3.950791596957629*^9, 3.95079160211338*^9}, {
  3.9507948658374557`*^9, 3.950794868814046*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"f202fca9-23d1-4293-b75a-8cd360b12250"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MaxwellStateBlock1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"E\[Omega]", "[", "x", "]"}], ",", 
     RowBox[{"Es", "[", "x", "]"}], ",", 
     RowBox[{"B\[Nu]", "[", "x", "]"}], ",", 
     RowBox[{"ZE", "[", "x", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950791606935746*^9, 3.950791609511993*^9}, {
  3.950792855499412*^9, 3.950792868379631*^9}, {3.950793738071081*^9, 
  3.9507937759222813`*^9}, {3.950794760638177*^9, 3.9507947949072123`*^9}, {
  3.950794875473723*^9, 3.950794878144535*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"22dff322-a1c6-498b-ba66-3b7fb5ad5e60"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Sigma]Vec", "=", 
   RowBox[{"{", 
    RowBox[{"\[Sigma]ZE", ",", "\[Sigma]Phys"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.547276401581093*^9, 3.547276466176759*^9}, {
   3.5474600771027308`*^9, 3.54746008672812*^9}, {3.5474652629494677`*^9, 
   3.547465268182375*^9}, 3.547530460600471*^9, {3.5481622408454237`*^9, 
   3.548162241024476*^9}, {3.6512300981391706`*^9, 3.651230098535857*^9}, {
   3.9507856006918087`*^9, 3.9507856090640697`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"e238e0a7-7e39-4bb3-a1e9-9f757532c43d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bcVec", "=", 
   RowBox[{"{", 
    RowBox[{"gZE", ",", "gPhys"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9507856136906967`*^9, 3.950785620216342*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"7a6a546e-563d-4e81-99a3-0a86cd2928bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Define some Rules to keep things clean", "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.530345012032325*^9, 3.5303450231074743`*^9}, 
   3.547206936112529*^9, {3.950787191771978*^9, 3.9507871926209097`*^9}},
 FontSize->14,ExpressionUUID->"76ab365d-3499-4e69-a98f-f798b97344d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GammaRules", "=", 
   RowBox[{"{", 
    RowBox[{"\[Gamma]", "\[Rule]", " ", 
     FractionBox["1", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "-", 
        SuperscriptBox["\[Beta]", "2"]}], "]"}]]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10001.},
 CellChangeTimes->{{3.530264947962474*^9, 3.530264971893289*^9}, 
   3.530345023107559*^9, {3.531123818340559*^9, 3.531123993424532*^9}, {
   3.531124174634965*^9, 3.531124175759836*^9}, 3.547206936113461*^9, {
   3.65304257373425*^9, 3.65304258240657*^9}, 3.950786309059186*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"199dca94-5cbb-4b88-8d2b-234fe7fa0433"],

Cell[BoxData[
 RowBox[{
  RowBox[{"UseGammaRules", "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "-", 
       SuperscriptBox["\[Beta]", "2"]}], "\[Rule]", " ", 
      SuperscriptBox["\[Gamma]", 
       RowBox[{"-", "2"}]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Beta]", "2"]}], "\[Rule]", 
      RowBox[{"-", " ", 
       SuperscriptBox["\[Gamma]", 
        RowBox[{"-", "2"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["s", "2"], "+", 
       SuperscriptBox["\[Omega]", "2"], "-", 
       RowBox[{
        SuperscriptBox["\[Beta]", "2"], " ", 
        SuperscriptBox["\[Omega]", "2"]}]}], "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["s", "2"], "+", 
       RowBox[{
        SuperscriptBox["\[Omega]", "2"], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}]}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.531124279349491*^9, 3.531124281527525*^9}, {
   3.531125046583099*^9, 3.5311250502862787`*^9}, {3.531129882932065*^9, 
   3.531129913950431*^9}, {3.532795283338214*^9, 3.532795297627232*^9}, {
   3.532795411371622*^9, 3.532795426005645*^9}, 3.54720693611651*^9, {
   3.550739153205868*^9, 3.5507391536872*^9}, {3.6530425878956833`*^9, 
   3.653042648254966*^9}, {3.653042683254444*^9, 3.6530426901534367`*^9}, {
   3.9507863185104923`*^9, 3.95078632693172*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"f2e0f81b-b531-40f4-8340-5bf7508a9b7b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LambdaRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        SuperscriptBox["s", "2"], "+", 
        FractionBox[
         SuperscriptBox["\[Omega]", "2"], 
         SuperscriptBox["\[Gamma]", "2"]]}], "]"}], "\[Rule]", " ", 
      "\[Lambda]"}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox["s", "2"], "+", 
       FractionBox[
        SuperscriptBox["\[Omega]", "2"], 
        SuperscriptBox["\[Gamma]", "2"]]}], "\[Rule]", " ", 
      SuperscriptBox["\[Lambda]", "2"]}]}], " ", "}"}]}], ";", 
  RowBox[{"UnLambdaRules", "=", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       SuperscriptBox["s", "2"], "+", 
       FractionBox[
        SuperscriptBox["\[Omega]", "2"], 
        SuperscriptBox["\[Gamma]", "2"]]}], "]"}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.950786581200749*^9, 3.9507865865614157`*^9}, {
  3.950789271336052*^9, 3.9507892839341373`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"fd50f6f4-bac2-4239-813d-f5f84a95128d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TauRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["s", "2"], "+", 
       SuperscriptBox["\[Omega]", "2"]}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Tau]p", " ", "\[Tau]m", " "}], 
        SuperscriptBox["\[Gamma]", "2"]]}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s", " ", "\[Beta]"}], "-", "\[Lambda]"}], ")"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["\[Tau]p", 
        SuperscriptBox["\[Gamma]", "2"]]}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "s"}], " ", "\[Beta]"}], "+", "\[Lambda]"}], ")"}], 
      "\[Rule]", 
      FractionBox["\[Tau]p", 
       SuperscriptBox["\[Gamma]", "2"]]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s", " ", "\[Beta]"}], "+", "\[Lambda]"}], ")"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["\[Tau]m", 
        SuperscriptBox["\[Gamma]", "2"]]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9507864540938168`*^9, 3.950786498824479*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"a71aa06b-b513-4e18-b341-f0e9d9ed0646"],

Cell[BoxData[
 RowBox[{
  RowBox[{"UnTauRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Tau]m", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "s"}], " ", "\[Beta]", " ", 
        SuperscriptBox["\[Gamma]", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], " ", "\[Lambda]"}]}]}], ",", 
     RowBox[{"\[Tau]p", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "s"}], " ", "\[Beta]", " ", 
        SuperscriptBox["\[Gamma]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], " ", "\[Lambda]"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9507864293178473`*^9, 3.950786444686*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"d661d150-efd2-4d48-9877-03aef7608b1c"]
}, Closed]],

Cell["Derive principal symbol", "Text",
 CellChangeTimes->{{3.530345757999241*^9, 3.53034576227227*^9}, {
   3.547199562648673*^9, 3.547199567459133*^9}, 3.547206936165491*^9},
 FontSize->14,ExpressionUUID->"dddc607f-601c-41d4-8a40-51742e031f13"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Block1EoMRule", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"MaxwellEoMsBlock1", ",", 
      RowBox[{
       SubscriptBox["\[PartialD]", "x"], "MaxwellStateBlock1"}]}], "]"}], "//",
     "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950785499821258*^9, 3.9507855185481157`*^9}, 
   3.950785817241687*^9, {3.950785851565815*^9, 3.9507858822990313`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"9db8a3a6-7d03-4e69-8f52-db9caedbe7a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RHSBlock1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[PartialD]", "x"], "MaxwellStateBlock1"}], ")"}], "/.", 
    "Block1EoMRule"}]}], ";"}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.53029875788246*^9, 3.530298778866983*^9}, 
   3.530343443288558*^9, {3.530344916548441*^9, 3.5303449214178534`*^9}, {
   3.530349189743965*^9, 3.530349189813641*^9}, 3.530349474405703*^9, 
   3.5304254616362543`*^9, {3.532065680689432*^9, 3.532065683665371*^9}, {
   3.5320720616305428`*^9, 3.5320720653587513`*^9}, 3.547206936169815*^9, {
   3.950785822941373*^9, 3.950785824319612*^9}, {3.950785857977314*^9, 
   3.950785894280301*^9}, {3.95079286712*^9, 3.950792869860312*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"904b3a60-9116-4f62-8aa9-fbcfa9cf41c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"RHSBlock1", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"MaxwellStateBlock1", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "4"}], "}"}]}], "]"}], "//", "Simplify"}]}], ";", 
  RowBox[{"M", "=", 
   RowBox[{"M", "/.", "UseGammaRules"}]}], ";", 
  RowBox[{
   RowBox[{"M", "/", 
    SuperscriptBox["\[Gamma]", "2"]}], "//", "MatrixForm"}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.5302987801861267`*^9, 3.5302988288941183`*^9}, {
   3.5302988623123817`*^9, 3.530298919667416*^9}, 3.530343443288623*^9, {
   3.530344916548479*^9, 3.530344921417881*^9}, {3.53034914370837*^9, 
   3.530349144947448*^9}, {3.530349195775571*^9, 3.5303491959357452`*^9}, {
   3.532072067175438*^9, 3.5320720721911716`*^9}, {3.539077360070733*^9, 
   3.539077369552458*^9}, 3.547206936171864*^9, {3.547207213799554*^9, 
   3.547207220231032*^9}, {3.547465803866297*^9, 3.547465818211978*^9}, {
   3.550652636334132*^9, 3.550652646340991*^9}, 3.652798136267329*^9, {
   3.652855877097484*^9, 3.652855878666205*^9}, {3.950785901011671*^9, 
   3.950785920345778*^9}, {3.950786338306614*^9, 3.950786354272023*^9}, {
   3.9507872648519497`*^9, 3.9507872667717333`*^9}, 3.950804522699254*^9, {
   3.950804567537462*^9, 3.9508045678029957`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"75b3f498-f2a4-43c7-9dad-e36bf653d520"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "s"}], " ", "\[Beta]"}], 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Beta]", " ", "\[Omega]"}], 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Omega]"}], 
      RowBox[{"-", "s"}]},
     {
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Beta]", " ", "\[Omega]"}], 
      RowBox[{
       RowBox[{"-", "s"}], " ", "\[Beta]"}], "s", 
      RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]},
     {
      RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "s", 
      RowBox[{
       RowBox[{"-", "s"}], " ", "\[Beta]"}], 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Beta]", " ", "\[Omega]"}]},
     {
      RowBox[{"-", "s"}], 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Omega]"}], 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Beta]", " ", "\[Omega]"}], 
      RowBox[{
       RowBox[{"-", "s"}], " ", "\[Beta]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.950785920611186*^9, {3.950786339590432*^9, 3.950786354561397*^9}, 
   3.950786520252286*^9, 3.950786593521285*^9, 3.950786765009433*^9, 
   3.9507871229698687`*^9, 3.950787195500842*^9, 3.950787267709029*^9, 
   3.95078730968013*^9, {3.950788837417378*^9, 3.9507888540121098`*^9}, 
   3.9507889077484837`*^9, 3.950791614552949*^9, 3.95079214407928*^9, {
   3.950792182802133*^9, 3.950792191939364*^9}, 3.950792882994028*^9, 
   3.95079361588303*^9, {3.9507937616976633`*^9, 3.950793780763701*^9}, 
   3.950794020430793*^9, {3.950794784873519*^9, 3.950794798266121*^9}, 
   3.950794881534211*^9, {3.9508042865727043`*^9, 3.9508043114083157`*^9}, {
   3.950804507369772*^9, 3.950804568310762*^9}, 3.9508047635386133`*^9, {
   3.950804805524209*^9, 3.950804814042925*^9}, 3.950804911694633*^9, 
   3.950807082008812*^9, 3.950808874530052*^9, 3.950861017562069*^9, {
   3.9508610602761173`*^9, 3.950861073076367*^9}, 3.950861114017208*^9, 
   3.950864432171548*^9, 3.951131605958475*^9, 3.9511333742153187`*^9, {
   3.951134327682407*^9, 3.951134368916299*^9}, 3.9511356339627123`*^9, 
   3.951152577839128*^9, 3.951154898204324*^9, 3.951207145386013*^9, 
   3.951379944993024*^9, 3.951467870157189*^9, 3.951479018731593*^9},
 CellLabel->
  "Out[15]//MatrixForm=",ExpressionUUID->"8ce1eaf2-c119-4dd4-8aac-\
624a221e2bce"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compute eigenvalues and vectors, build L2 solution", "Subsection",
 CellChangeTimes->{{3.547058194716805*^9, 3.547058205203157*^9}, {
   3.54719962648418*^9, 3.5471996319637003`*^9}, 3.547208702887014*^9, {
   3.5482061480053577`*^9, 3.5482061523135157`*^9}, {3.652985419628213*^9, 
   3.652985423414968*^9}, {3.950809559925655*^9, 
   3.9508095774145823`*^9}},ExpressionUUID->"941430b3-1bc5-407b-9baf-\
728d60f0eed6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"evals", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"M", "//", "Eigenvalues"}], "//", "Simplify"}], "//", 
    "PowerExpand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evals", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"evals", "/.", "UseGammaRules"}], "/.", "LambdaRules"}], "/.", 
    "TauRules"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RightEvs", "=", 
   RowBox[{"(", 
    RowBox[{"M", "//", "Eigenvectors"}], ")"}]}], ";", 
  RowBox[{"RightEvs", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"RightEvs", "//.", "UseGammaRules"}], "/.", "LambdaRules"}], "/.",
       "TauRules"}], "/.", 
     RowBox[{
      SuperscriptBox["\[Omega]", "2"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Tau]p", " ", "\[Tau]m", " "}], 
         SuperscriptBox["\[Gamma]", "2"]]}], "-", 
       RowBox[{"s", "^", "2"}]}]}]}], "//", "FullSimplify"}]}], ";", 
  RowBox[{
   RowBox[{"RightEvs", "//", "FullSimplify"}], "//", 
   "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.950785938049961*^9, 3.950785964010075*^9}, {
  3.950786049754209*^9, 3.95078607984342*^9}, {3.950786130502449*^9, 
  3.950786142032526*^9}, {3.950786529169722*^9, 3.950786559390519*^9}, {
  3.9507866032302237`*^9, 3.9507866395972967`*^9}, {3.950786790773048*^9, 
  3.950786950056314*^9}, {3.950787035157563*^9, 3.9507870783433857`*^9}, {
  3.95078733605621*^9, 3.950787381409421*^9}, {3.950787426165353*^9, 
  3.950787428169238*^9}, {3.950787843016362*^9, 3.950787868910347*^9}, {
  3.95078800493764*^9, 3.9507880180555353`*^9}, {3.950788980801957*^9, 
  3.9507890442768707`*^9}, {3.950789853936343*^9, 3.950789927742216*^9}, {
  3.9507899636798553`*^9, 3.950789963827835*^9}, {3.950794032925202*^9, 
  3.950794033114706*^9}, {3.950806747663*^9, 3.950806748282671*^9}, {
  3.950809854722904*^9, 3.950809996570215*^9}, {3.951207585612961*^9, 
  3.9512075960759907`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"64016178-acb3-4b26-b7a4-052764d81477"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"\[Beta]", "+", 
       FractionBox[
        RowBox[{"s", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s", " ", "\[Beta]"}], "-", "\[Lambda]"}], ")"}]}], 
        RowBox[{"\[Tau]m", " ", "\[Tau]p"}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s", " ", "\[Beta]"}], "-", "\[Lambda]"}], ")"}], " ", 
         "\[Omega]"}], 
        RowBox[{"\[Tau]m", " ", "\[Tau]p"}]]}], "0", "1"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "\[Tau]m"]}], 
      RowBox[{
       RowBox[{"-", "\[Beta]"}], "+", 
       FractionBox[
        RowBox[{"s", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "s"}], " ", "\[Beta]"}], "+", "\[Lambda]"}], ")"}]}], 
        RowBox[{"\[Tau]m", " ", "\[Tau]p"}]]}], "1", "0"},
     {
      RowBox[{"\[Beta]", "+", 
       FractionBox[
        RowBox[{"s", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s", " ", "\[Beta]"}], "+", "\[Lambda]"}], ")"}]}], 
        RowBox[{"\[Tau]m", " ", "\[Tau]p"}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s", " ", "\[Beta]"}], "+", "\[Lambda]"}], ")"}], " ", 
         "\[Omega]"}], 
        RowBox[{"\[Tau]m", " ", "\[Tau]p"}]]}], "0", "1"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], "\[Tau]p"]}], 
      RowBox[{
       RowBox[{"-", "\[Beta]"}], "-", 
       FractionBox[
        RowBox[{"s", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s", " ", "\[Beta]"}], "+", "\[Lambda]"}], ")"}]}], 
        RowBox[{"\[Tau]m", " ", "\[Tau]p"}]]}], "1", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.951207596310937*^9, 3.951379945107703*^9, 
  3.95146787027943*^9, 3.9514790188377247`*^9},
 CellLabel->
  "Out[18]//MatrixForm=",ExpressionUUID->"3e7fc7d7-e7c3-429a-aa71-\
fcf3b8ac4069"]
}, Open  ]],

Cell["Double check we actually have the solution:", "Text",
 CellChangeTimes->{{3.950806635671939*^9, 3.950806649008214*^9}, {
  3.9508100052819033`*^9, 
  3.9508100056524754`*^9}},ExpressionUUID->"b98f4563-a6a8-4d3b-980f-\
57a66eeccb4f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"M", ".", 
         RowBox[{"RightEvs", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "-", 
        RowBox[{"\[Tau]m", " ", 
         RowBox[{"RightEvs", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"M", ".", 
         RowBox[{"RightEvs", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "-", 
        RowBox[{"\[Tau]m", " ", 
         RowBox[{"RightEvs", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"M", ".", 
         RowBox[{"RightEvs", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "-", 
        RowBox[{"\[Tau]p", " ", 
         RowBox[{"RightEvs", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"M", ".", 
         RowBox[{"RightEvs", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "-", 
        RowBox[{"\[Tau]p", " ", 
         RowBox[{"RightEvs", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}]}]}], "}"}], "/.", "UnTauRules"}], "/.",
     "UnLambdaRules"}], "/.", "GammaRules"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9507882280816727`*^9, 3.950788344713406*^9}, {
   3.950788386159689*^9, 3.950788400605074*^9}, {3.950788918689691*^9, 
   3.9507889252895937`*^9}, {3.950789067712698*^9, 3.950789199268937*^9}, {
   3.950789375263322*^9, 3.950789376685122*^9}, 3.9507894080245953`*^9, {
   3.950789453906547*^9, 3.950789483966786*^9}, {3.950789578585168*^9, 
   3.9507895790961533`*^9}, 3.950789617369877*^9, {3.950789649344048*^9, 
   3.950789794231558*^9}, {3.950790087328867*^9, 3.9507900915510263`*^9}, {
   3.950792734025687*^9, 3.950792737282647*^9}, {3.950794040849861*^9, 
   3.9507940510014343`*^9}, {3.950804920706025*^9, 3.950804922140875*^9}, {
   3.9508086482023*^9, 3.95080876383883*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"2eb0564f-f53e-4307-bb4d-dc474743a3a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.950808653438217*^9, 3.9508086815860567`*^9}, 
   3.9508087220303907`*^9, 3.9508087656549473`*^9, 3.950808880468215*^9, 
   3.950810008750284*^9, 3.950861137852545*^9, 3.950864432334832*^9, 
   3.951131606130611*^9, 3.951133374366576*^9, 3.951134374722056*^9, {
   3.9511356394033413`*^9, 3.951135641950818*^9}, 3.951152577999509*^9, 
   3.951154899027132*^9, 3.951207145671328*^9, 3.951207600341098*^9, 
   3.951379945152664*^9, 3.951467870325107*^9, 3.9514790188684273`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"ab2cdab1-e73b-4c07-8119-d2451f2de110"]
}, Open  ]],

Cell["Examine check order:", "Text",
 CellChangeTimes->{{3.950806674469605*^9, 3.95080668102744*^9}, {
  3.95080675150786*^9, 3.9508067526022053`*^9}, {3.950810015436894*^9, 
  3.950810016256186*^9}},ExpressionUUID->"24a65822-6a61-43a8-ba1f-\
9b9779163cce"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"RightEvs", "//", "Transpose"}], "//", "Inverse"}], ")"}], 
       ".", "M", ".", 
       RowBox[{"(", 
        RowBox[{"RightEvs", "//", "Transpose"}], ")"}]}], "/.", 
      "UnTauRules"}], "/.", "UnLambdaRules"}], "/.", "GammaRules"}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//.", "UseGammaRules"}], "/.", "LambdaRules"}], "/.", 
  "TauRules"}]}], "Input",
 CellChangeTimes->{{3.950789953902474*^9, 3.95079003539054*^9}, {
  3.9507902537709703`*^9, 3.950790328308572*^9}, {3.9507904527777033`*^9, 
  3.950790474467392*^9}, {3.950794068923636*^9, 3.9507941199012413`*^9}, {
  3.950806668351255*^9, 3.950806668878141*^9}, {3.950810029083869*^9, 
  3.950810041351362*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"1319dbf4-549c-4beb-a97d-6fb494c24788"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Tau]m", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "\[Tau]m", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "\[Tau]p", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "\[Tau]p"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.950789969805027*^9, 3.9507900358814383`*^9}, {
   3.950790263245739*^9, 3.9507903287304296`*^9}, {3.95079046676607*^9, 
   3.950790474815579*^9}, 3.950791621143662*^9, {3.950792148810615*^9, 
   3.9507921536591797`*^9}, 3.950792192033683*^9, 3.950793622671473*^9, {
   3.950793762134712*^9, 3.950793790007668*^9}, {3.950794054642359*^9, 
   3.9507941201331587`*^9}, {3.9507947850020123`*^9, 3.950794798381061*^9}, 
   3.950794881963484*^9, 3.9508048396690493`*^9, 3.950804924748897*^9, 
   3.950806671139969*^9, 3.950806755205805*^9, 3.950807082811743*^9, 
   3.9508087711933413`*^9, 3.950808882225457*^9, {3.950810018416319*^9, 
   3.950810041889371*^9}, 3.9508611694281816`*^9, 3.9508644330422773`*^9, 
   3.951131606845615*^9, 3.951133375075781*^9, 3.951134375417341*^9, {
   3.951135643890724*^9, 3.951135651824971*^9}, 3.951152578685472*^9, 
   3.951154899737707*^9, 3.9512071465057383`*^9, 3.951207601894321*^9, 
   3.951379945846079*^9, 3.951467870996029*^9, 3.951479019453967*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"23361b66-8587-4d2a-ba1e-1a68af42e952"]
}, Open  ]],

Cell["\<\
Build general L2 solution as linear combination of constraint violation and \
physical:\
\>", "Text",
 CellChangeTimes->{{3.9508066941578503`*^9, 
  3.950806720239044*^9}},ExpressionUUID->"8f214d54-c9c7-4772-a558-\
78a2fef4919d"],

Cell[CellGroupData[{

Cell[BoxData["MaxwellStateBlock1"], "Input",
 CellChangeTimes->{{3.9508612436795*^9, 3.950861249065014*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"16910fe4-5746-49a8-b820-0d5745ccd2c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Es", "[", "x", "]"}], ",", 
   RowBox[{"B\[Nu]", "[", "x", "]"}], ",", 
   RowBox[{"E\[Omega]", "[", "x", "]"}], ",", 
   RowBox[{"ZE", "[", "x", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9508612502371187`*^9, 3.95086443305263*^9, 3.951131606874617*^9, 
   3.951133375089024*^9, 3.9511343754308977`*^9, {3.9511356471724577`*^9, 
   3.951135653380855*^9}, 3.951152578695304*^9, 3.95115489978729*^9, 
   3.951207146529801*^9, 3.951207603918398*^9, 3.951379945872238*^9, 
   3.951467871026821*^9, 3.9514790194645*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"dfed3539-08a1-4a49-b6c2-03a5766ccccc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Sigma]ZE", " ", 
             RowBox[{"RightEvs", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "+", 
            RowBox[{"\[Sigma]Phys", " ", 
             RowBox[{"RightEvs", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}]}], "/.", "UnTauRules"}], "/.", 
          "UnLambdaRules"}], "/.", "GammaRules"}], "//", "Simplify"}], ")"}], 
      "//.", "UseGammaRules"}], "/.", "LambdaRules"}], "/.", "TauRules"}], "//",
    "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2SolnBoundary", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]Phys", ",", "\[Sigma]ZE"}], "}"}]}], "]"}], "/.", 
    "TauRules"}]}], ";", 
  RowBox[{"L2SolnBoundary", "//", "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.950792708950385*^9, 3.950792796546969*^9}, {
   3.9507929391085987`*^9, 3.950793008993186*^9}, {3.950793225354871*^9, 
   3.9507932646850557`*^9}, {3.9507933691144657`*^9, 
   3.9507933787685137`*^9}, {3.9507938498249073`*^9, 3.950793878780559*^9}, {
   3.950793918584689*^9, 3.95079399904198*^9}, {3.950794152295238*^9, 
   3.950794318661344*^9}, {3.950794356161127*^9, 3.950794356824985*^9}, {
   3.950794537961505*^9, 3.950794541120085*^9}, {3.950794571465478*^9, 
   3.9507945906653214`*^9}, {3.950794807203883*^9, 3.9507948304830437`*^9}, {
   3.950794894842272*^9, 3.950794895505808*^9}, {3.9508066907468367`*^9, 
   3.950806693010882*^9}, 3.950806770340414*^9, {3.950809589294869*^9, 
   3.95080962569168*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"c5a27785-bbbf-46f5-ae46-847db5bad4c3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"s", "+", 
             RowBox[{"\[Beta]", " ", "\[Lambda]"}]}], ")"}], " ", 
           "\[Sigma]ZE"}], "\[Tau]m"]}], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Sigma]Phys", " ", "\[Omega]"}], 
         "\[Tau]m"]}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Gamma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", 
            RowBox[{"\[Beta]", " ", "\[Lambda]"}]}], ")"}], " ", 
          "\[Sigma]Phys"}], "\[Tau]m"], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[Sigma]ZE", " ", "\[Omega]"}], 
         "\[Tau]m"]}]},
      {"\[Sigma]Phys"},
      {"\[Sigma]ZE"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9507939993467197`*^9, {3.950794167797306*^9, 3.950794217310248*^9}, {
   3.950794249074312*^9, 3.950794319127293*^9}, 3.9507943572617683`*^9, 
   3.95079454147926*^9, {3.950794572013805*^9, 3.950794590961924*^9}, {
   3.950794785039897*^9, 3.9507948310260067`*^9}, {3.950794882719315*^9, 
   3.950794895806382*^9}, 3.950804840241292*^9, 3.950804929579638*^9, {
   3.950806729452984*^9, 3.950806770678931*^9}, 3.95080708282936*^9, 
   3.950808788469323*^9, 3.9508088837507677`*^9, {3.9508096023662367`*^9, 
   3.9508096266041107`*^9}, 3.950861289246121*^9, 3.950864433124387*^9, 
   3.951131606945335*^9, 3.9511333751553392`*^9, 3.951134375491437*^9, 
   3.9511356653580008`*^9, 3.9511525787849483`*^9, 3.951154899864599*^9, 
   3.951207146614601*^9, 3.9512076052647133`*^9, 3.951379945940256*^9, 
   3.951467871095895*^9, 3.951479019521209*^9},
 CellLabel->
  "Out[24]//MatrixForm=",ExpressionUUID->"44edc00e-3004-4a9e-aef9-\
cc8314bee298"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"L2Soln", "=", 
   RowBox[{"L2SolnBoundary", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"\[Tau]m", " ", "x"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9507962378571453`*^9, 3.950796258645913*^9}, 
   3.950796417046092*^9, 3.950797624452188*^9, 3.950797671687003*^9, {
   3.950809632450021*^9, 3.950809651730562*^9}, {3.9512072846653852`*^9, 
   3.9512072897137947`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"e63028c0-4eed-4685-9101-47d86227611d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Build BCs, check boundary stability", "Subsection",
 CellChangeTimes->{{3.547058194716805*^9, 3.547058205203157*^9}, {
   3.54719962648418*^9, 3.5471996319637003`*^9}, 3.547208702887014*^9, {
   3.5482061480053577`*^9, 3.5482061523135157`*^9}, {3.652985419628213*^9, 
   3.652985423414968*^9}, {3.950809559925655*^9, 3.9508095774145823`*^9}, {
   3.950810121160972*^9, 3.950810150190943*^9}, {3.951152566834508*^9, 
   3.9511525675471992`*^9}},ExpressionUUID->"cb5f5190-0209-4bfb-a01a-\
b530b254983e"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Works:",
  FontWeight->"Bold"],
 " Dirichlet on ZE and Incoming Physical given"
}], "Text",
 CellChangeTimes->{{3.950806541174861*^9, 3.9508065660548153`*^9}, {
  3.950806789636387*^9, 3.9508068169015837`*^9}, {3.951153235496813*^9, 
  3.951153255705008*^9}, {3.951153313886269*^9, 
  3.9511533235264874`*^9}},ExpressionUUID->"2312c100-f5ee-4241-9f1a-\
a32d8169c466"],

Cell[CellGroupData[{

Cell[BoxData["MaxwellStateBlock1"], "Input",
 CellChangeTimes->{{3.950861418341888*^9, 3.950861420290802*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"7b9c3cc6-8426-4dd0-8c4d-7c6481b1f137"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Es", "[", "x", "]"}], ",", 
   RowBox[{"B\[Nu]", "[", "x", "]"}], ",", 
   RowBox[{"E\[Omega]", "[", "x", "]"}], ",", 
   RowBox[{"ZE", "[", "x", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.950861420794097*^9, 3.950864433152546*^9, 
  3.951131606960721*^9, 3.951133375189671*^9, 3.951135684574997*^9, 
  3.95115490330621*^9, 3.9512075633495092`*^9, 3.95137994595394*^9, 
  3.9514678711100388`*^9, 3.951479019534788*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"cadff56f-0c94-4066-8895-ff054c4a227c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"BCDirichletZMDBCPhys", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"L2Soln", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "==", "gZE"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"L2Soln", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{"L2Soln", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "==", "gPhys"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"SolnDirichletZMDBCPhys", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"BCDirichletZMDBCPhys", ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]ZE", ",", "\[Sigma]Phys"}], "}"}]}], "]"}], "//", 
   "Flatten"}]}]}], "Input",
 CellChangeTimes->{{3.951152820578705*^9, 3.951152940053836*^9}, {
  3.95115298076401*^9, 3.951152986100658*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"090821b5-f120-4cae-9c38-8edeeb73833e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Sigma]ZE", "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "x"}], " ", "\[Tau]m"}]], " ", "gZE"}]}], ",", 
   RowBox[{"\[Sigma]Phys", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "x"}], " ", "\[Tau]m"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"gZE", " ", "s", " ", 
          SuperscriptBox["\[Gamma]", "2"]}], "+", 
         RowBox[{"gZE", " ", "\[Beta]", " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", "\[Lambda]"}], "+", 
         RowBox[{"gPhys", " ", "\[Tau]m"}]}], ")"}]}], 
      RowBox[{"\[Tau]m", "+", 
       RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9511529126694727`*^9, 3.9511529410484133`*^9}, 
   3.9511529891807127`*^9, 3.9511549042894783`*^9, 3.9512075633855762`*^9, 
   3.9513799459750443`*^9, 3.951467871129882*^9, 3.951479019545451*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"09924419-a307-4e64-add7-17411655e073"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"L2SolnBoundary", "/.", "SolnDirichletZMDBCPhys"}], "/.", 
    RowBox[{"x", "->", "0"}]}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", "UnTauRules"}], "/.", "UnLambdaRules"}], "/.", 
    "GammaRules"}], "//", "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "gPhys", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "s"}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["s", "2"], "+", 
            SuperscriptBox["\[Omega]", "2"], "-", 
            RowBox[{
             SuperscriptBox["\[Beta]", "2"], " ", 
             SuperscriptBox["\[Omega]", "2"]}]}]]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", "\[Omega]"}]], "->", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "gPhys", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", "\[Omega]"}], 
       RowBox[{"(", 
        RowBox[{"s", "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["s", "2"], "+", 
           SuperscriptBox["\[Omega]", "2"], "-", 
           RowBox[{
            SuperscriptBox["\[Beta]", "2"], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}]]}], ")"}]]}]}], "//.", 
    "UseGammaRules"}], "/.", "LambdaRules"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9511529518896427`*^9, 3.951152955328142*^9}, {
  3.95115299277032*^9, 3.951153080531398*^9}, {3.951153157512117*^9, 
  3.951153221539814*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"ba40b905-870d-43d0-b648-86e36607cecb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"gZE", " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", 
        RowBox[{"\[Beta]", " ", "\[Lambda]"}]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "gPhys", " ", "\[Omega]"}], 
      SuperscriptBox["\[Gamma]", "2"]]}], 
    RowBox[{
     RowBox[{"s", " ", "\[Beta]"}], "+", "\[Lambda]", "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
      SuperscriptBox["\[Gamma]", "2"]]}]], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "gZE"}], " ", "s"}], "+", 
         RowBox[{"gPhys", " ", "\[Lambda]"}]}], ")"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "gZE", " ", "\[Lambda]"}], "+", 
         RowBox[{"gPhys", " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", 
            RowBox[{"\[Beta]", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}], " ", 
       "\[Omega]"}], "+", 
      RowBox[{"\[Beta]", " ", 
       RowBox[{"(", 
        RowBox[{"gPhys", "-", 
         RowBox[{"gZE", " ", "\[Beta]"}]}], ")"}], " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["s", "2"], "+", 
      RowBox[{
      "2", " ", "\[ImaginaryI]", " ", "s", " ", "\[Beta]", " ", "\[Omega]"}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "gPhys"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s", " ", "\[Beta]"}], "+", "\[Lambda]"}], ")"}]}], "+", 
     RowBox[{"gZE", " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", 
        RowBox[{"\[Beta]", " ", "\[Lambda]"}]}], ")"}]}]}], 
    RowBox[{
     RowBox[{"s", " ", "\[Beta]"}], "+", "\[Lambda]", "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
      SuperscriptBox["\[Gamma]", "2"]]}]], ",", "gZE"}], "}"}]], "Output",
 CellChangeTimes->{
  3.951152955900893*^9, {3.951152995877531*^9, 3.951153080866024*^9}, {
   3.951153201862509*^9, 3.95115322181922*^9}, 3.951154906882593*^9, 
   3.951207563715424*^9, 3.951379946522546*^9, 3.951467871730722*^9, 
   3.951479020319335*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"40b9136c-6983-40f9-9d6e-55a9e75c30bd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Works:",
  FontWeight->"Bold"],
 " Sommerfeld on ZE and Incoming Physical given"
}], "Text",
 CellChangeTimes->{{3.950806541174861*^9, 3.9508065660548153`*^9}, {
   3.950806789636387*^9, 3.9508068169015837`*^9}, {3.951153235496813*^9, 
   3.951153255705008*^9}, {3.951153313886269*^9, 3.951153342062661*^9}, {
   3.951153638717366*^9, 3.951153640941942*^9}, 
   3.951154759753673*^9},ExpressionUUID->"a8b5e929-8fe9-40fb-b33a-\
979dfbb49527"],

Cell[CellGroupData[{

Cell[BoxData["MaxwellStateBlock1"], "Input",
 CellChangeTimes->{{3.950861418341888*^9, 3.950861420290802*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"78e90def-6295-4bc1-8d25-e355aae77bbc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Es", "[", "x", "]"}], ",", 
   RowBox[{"B\[Nu]", "[", "x", "]"}], ",", 
   RowBox[{"E\[Omega]", "[", "x", "]"}], ",", 
   RowBox[{"ZE", "[", "x", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.950861420794097*^9, 3.950864433152546*^9, 
  3.951131606960721*^9, 3.951133375189671*^9, 3.951135684574997*^9, 
  3.9511549176487703`*^9, 3.9513799465320187`*^9, 3.951467871739049*^9, 
  3.951479020348496*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"0175407f-caca-4def-8a2c-31f8437ed02a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["L2Soln"], "Input",
 CellChangeTimes->{{3.951467993091564*^9, 3.951467994334754*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"00b4c6a9-b629-4ebf-b0e9-7c855122db61"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"x", " ", "\[Tau]m"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", 
           RowBox[{"\[Beta]", " ", "\[Lambda]"}]}], ")"}], " ", 
         "\[Sigma]ZE"}], "\[Tau]m"]}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Sigma]Phys", " ", "\[Omega]"}], 
       "\[Tau]m"]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"x", " ", "\[Tau]m"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", 
          RowBox[{"\[Beta]", " ", "\[Lambda]"}]}], ")"}], " ", 
        "\[Sigma]Phys"}], "\[Tau]m"], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Sigma]ZE", " ", "\[Omega]"}], 
       "\[Tau]m"]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"x", " ", "\[Tau]m"}]], " ", "\[Sigma]Phys"}], ",", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"x", " ", "\[Tau]m"}]], " ", "\[Sigma]ZE"}]}], "}"}]], "Output",
 CellChangeTimes->{3.951467996223361*^9, 3.951479020356818*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"c0fe1f08-b086-4f73-b6fd-0366120525bb"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BCSommerfeldZMDBCPhys", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           SubscriptBox["\[PartialD]", "x"], 
           RowBox[{"L2Soln", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], "-", 
         RowBox[{"I", " ", "\[Omega]", " ", 
          RowBox[{"L2Soln", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "-", 
         RowBox[{
          SubscriptBox["\[PartialD]", "x"], 
          RowBox[{"L2Soln", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}]}], ")"}], "==", 
       RowBox[{"s", " ", "gZE"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"L2Soln", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", 
        RowBox[{"L2Soln", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "==", "gPhys"}]}], "}"}], "/.", 
    RowBox[{"x", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SolnSommerfeldZMDBCPhys", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"BCSommerfeldZMDBCPhys", ",", 
      RowBox[{"{", 
       RowBox[{"\[Sigma]ZE", ",", "\[Sigma]Phys"}], "}"}]}], "]"}], "//", 
    "Flatten"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.951152820578705*^9, 3.951152940053836*^9}, {
   3.95115298076401*^9, 3.951152986100658*^9}, 3.951153358291192*^9, {
   3.9511540675005198`*^9, 3.951154118704775*^9}, {3.951207528930203*^9, 
   3.951207529930361*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"b41e342b-6983-4040-afbf-924605ddfbb9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"L2SolnBoundary", "/.", "SolnSommerfeldZMDBCPhys"}], "/.", 
      "UnTauRules"}], "/.", "UnLambdaRules"}], "/.", "GammaRules"}], "//", 
   "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"%", ",", 
        RowBox[{"{", 
         RowBox[{"gPhys", ",", "gZE"}], "}"}], ",", "FullSimplify"}], "]"}], "//.",
       "UseGammaRules"}], "/.", "LambdaRules"}], "/.", 
    RowBox[{
     RowBox[{"s", "-", "\[Lambda]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["\[Omega]", "2"], 
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "\[Lambda]"}], ")"}]}]]}]}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "s"}], "+", "\[Lambda]"}], "\[Rule]", 
    FractionBox[
     SuperscriptBox["\[Omega]", "2"], 
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "\[Lambda]"}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"%", ",", 
       RowBox[{"{", 
        RowBox[{"gPhys", ",", "gZE", ",", "\[Omega]"}], "}"}], ",", 
       "FullSimplify"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"s", "-", "\[Lambda]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["\[Omega]", "2"], 
        RowBox[{
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", "\[Lambda]"}], ")"}]}]]}]}]}], "/.", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "s"}], "+", "\[Lambda]"}], "\[Rule]", 
     FractionBox[
      SuperscriptBox["\[Omega]", "2"], 
      RowBox[{
       SuperscriptBox["\[Gamma]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "\[Lambda]"}], ")"}]}]]}]}], "//", "FullSimplify"}],
   "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9511529518896427`*^9, 3.951152955328142*^9}, {
   3.95115299277032*^9, 3.951153080531398*^9}, {3.951153157512117*^9, 
   3.951153221539814*^9}, {3.951153406665482*^9, 3.951153477642067*^9}, {
   3.951153524593354*^9, 3.9511535258227654`*^9}, {3.951153653656842*^9, 
   3.951153693433784*^9}, {3.9511537749383*^9, 3.951154004540851*^9}, {
   3.9511540966863203`*^9, 3.951154110810709*^9}, {3.951154182841483*^9, 
   3.951154200597245*^9}, {3.951154294423462*^9, 3.951154294652699*^9}, {
   3.9511543736052923`*^9, 3.951154672205738*^9}, {3.9511547047883177`*^9, 
   3.951154706086115*^9}, {3.951154744847805*^9, 3.951154746550338*^9}, 
   3.951207548564252*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"f0433c04-f943-4626-b067-03124ff71793"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       FractionBox[
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gZE", " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", 
               RowBox[{"\[Beta]", " ", "\[Lambda]"}]}], ")"}]}], "-", 
            RowBox[{"gPhys", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", 
               RowBox[{"s", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"2", " ", "\[Beta]", " ", "\[Lambda]"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"gPhys", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s", " ", "\[Beta]"}], "+", "\[Lambda]"}], ")"}], " ", 
          "\[Omega]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "gPhys", " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "+", 
           RowBox[{"2", " ", "s", " ", "\[Beta]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Beta]"}], ")"}], " ", "\[Lambda]"}]}], 
          ")"}], " ", "\[Omega]"}]]},
      {
       RowBox[{
        FractionBox[
         RowBox[{"gPhys", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["s", "2"], " ", 
             SuperscriptBox["\[Gamma]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", 
               RowBox[{"3", " ", "s", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"\[Beta]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
                "\[Lambda]"}]}], ")"}]}], "+", 
            RowBox[{"s", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Beta]", "4"]}], ")"}], " ", 
                SuperscriptBox["\[Gamma]", "2"]}], "+", 
               RowBox[{"2", " ", "\[Beta]", " ", "\[Lambda]"}]}], ")"}], " ", 
             "\[Omega]"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", 
               RowBox[{"2", " ", "s", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"\[Beta]", " ", "\[Lambda]"}]}], ")"}], " ", 
             SuperscriptBox["\[Omega]", "2"]}], "+", 
            SuperscriptBox["\[Omega]", "3"]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["\[Gamma]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s", " ", "\[Beta]"}], "+", "\[Lambda]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s", "+", 
            RowBox[{"2", " ", "s", " ", "\[Beta]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Beta]"}], ")"}], " ", "\[Lambda]"}]}], 
           ")"}], " ", "\[Omega]"}]], "+", 
        FractionBox[
         RowBox[{"gZE", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["s", "2"]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Lambda]"}], "-", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Beta]"}]}], ")"}], " ", "\[Omega]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Beta]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]", "-", 
               RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]}], ")"}], " ", 
             "\[Omega]"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["s", "2"], " ", "\[Omega]"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Beta]"}], ")"}], "2"], " ", 
           SuperscriptBox["\[Omega]", "3"]}]}]]}]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gZE", " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", 
               RowBox[{"\[Beta]", " ", "\[Lambda]"}]}], ")"}]}], "-", 
            RowBox[{"gPhys", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", 
               RowBox[{"s", " ", 
                SuperscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{"2", " ", "\[Beta]", " ", "\[Lambda]"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"gPhys", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Beta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
             SuperscriptBox["\[Gamma]", "2"]}], "-", "\[Lambda]"}], ")"}], 
          " ", "\[Omega]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "gPhys", " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "+", 
           RowBox[{"2", " ", "s", " ", "\[Beta]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Beta]"}], ")"}], " ", "\[Lambda]"}]}], 
          ")"}], " ", "\[Omega]"}]]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gZE", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s", " ", "\[Beta]"}], "+", "\[Lambda]"}], ")"}]}], 
            "-", 
            RowBox[{"gPhys", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "s", " ", "\[Beta]"}], "+", "\[Lambda]", "+", 
               RowBox[{
                SuperscriptBox["\[Beta]", "2"], " ", "\[Lambda]"}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"gZE", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", "\[Omega]"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "gPhys", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Beta]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Beta]", " ", 
             SuperscriptBox["\[Gamma]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Omega]", "2"]}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "+", 
           RowBox[{"2", " ", "s", " ", "\[Beta]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Beta]"}], ")"}], " ", "\[Lambda]"}]}], 
          ")"}], " ", "\[Omega]"}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.951154200852141*^9, 3.951154295781102*^9, {3.951154382944105*^9, 
   3.951154672562543*^9}, 3.9511547063616953`*^9, 3.95115474681953*^9, 
   3.95115491861263*^9, {3.951155971213655*^9, 3.951155975107004*^9}, {
   3.951207531929694*^9, 3.9512075585856323`*^9}, 3.951207635200049*^9, 
   3.951379947451418*^9, 3.9513801193954372`*^9, 3.9514678726513643`*^9, 
   3.951479023830616*^9},
 CellLabel->
  "Out[38]//MatrixForm=",ExpressionUUID->"82bdb2e7-3931-47ec-bbd6-\
01a6bacd0061"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Works:",
  FontWeight->"Bold"],
 " Sommerfeld on ZE and Incoming Physical"
}], "Text",
 CellChangeTimes->{{3.951154810772728*^9, 
  3.9511548302479143`*^9}},ExpressionUUID->"5b99acfb-4ba6-4513-9262-\
20f14ddf70e4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"BCSommerfeldZPhys", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"s", 
         RowBox[{"(", 
          RowBox[{"L2Soln", "[", 
           RowBox[{"[", "4", "]"}], "]"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Beta]"}], ")"}], 
         RowBox[{
          SubscriptBox["\[PartialD]", "x"], 
          RowBox[{"(", 
           RowBox[{"L2Soln", "[", 
            RowBox[{"[", "4", "]"}], "]"}], ")"}]}]}]}], "==", 
       RowBox[{"s", " ", "gZE"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"s", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"L2Soln", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "-", 
           RowBox[{"L2Soln", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Beta]"}], ")"}], 
         RowBox[{
          SubscriptBox["\[PartialD]", "x"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"L2Soln", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "-", 
            RowBox[{"L2Soln", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], ")"}]}]}]}], "==", 
       RowBox[{"s", " ", "gPhys"}]}]}], "}"}], "/.", 
    RowBox[{"x", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SolnSommerfeldZPhys", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"BCSommerfeldZPhys", ",", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]ZE", ",", "\[Sigma]Phys"}], "}"}]}], "]"}], "//", 
   "Flatten"}]}]}], "Input",
 CellChangeTimes->{{3.9511549878970747`*^9, 3.951155115416625*^9}, 
   3.951155153564419*^9, {3.951155211267233*^9, 3.951155214195528*^9}, {
   3.951155701659419*^9, 3.951155721526476*^9}, {3.951207171524384*^9, 
   3.951207173825156*^9}, 3.95120733639081*^9, {3.95120739806855*^9, 
   3.951207400216313*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"5820563d-cceb-4a01-b30e-02c1f4d66c03"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Sigma]ZE", "\[Rule]", 
    FractionBox[
     RowBox[{"gZE", " ", "s"}], 
     RowBox[{"s", "-", "\[Tau]m", "-", 
      RowBox[{"\[Beta]", " ", "\[Tau]m"}]}]]}], ",", 
   RowBox[{"\[Sigma]Phys", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"gZE", " ", 
        SuperscriptBox["s", "2"], " ", 
        SuperscriptBox["\[Gamma]", "2"]}], "+", 
       RowBox[{"gZE", " ", "s", " ", "\[Beta]", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", "\[Lambda]"}], "+", 
       RowBox[{"gPhys", " ", "s", " ", "\[Tau]m"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s", "-", "\[Tau]m", "-", 
         RowBox[{"\[Beta]", " ", "\[Tau]m"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"\[Tau]m", "+", 
         RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]}], ")"}]}]]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.951207488800127*^9, 3.951207491532907*^9}, 
   3.9513799474771357`*^9, {3.9514678726750717`*^9, 3.951467886361353*^9}, 
   3.951479023854039*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"bec31007-6f89-4ea6-a65f-7ce89e25d466"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"L2SolnBoundary", "/.", "SolnSommerfeldZPhys"}], "/.", 
       RowBox[{"x", "->", "0"}]}], "/.", "UnTauRules"}], "/.", 
     "UnLambdaRules"}], "/.", "GammaRules"}], "//", "FullSimplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"%", ",", 
        RowBox[{"{", 
         RowBox[{"gPhys", " ", ",", "gZE"}], " ", "}"}]}], "]"}], "//.", 
      "UseGammaRules"}], "/.", "LambdaRules"}], "/.", 
    RowBox[{
     RowBox[{"s", "-", "\[Lambda]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["\[Omega]", "2"], 
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "\[Lambda]"}], ")"}]}]]}]}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "s"}], "+", "\[Lambda]"}], "\[Rule]", 
    FractionBox[
     SuperscriptBox["\[Omega]", "2"], 
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "\[Lambda]"}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"%", ",", 
      RowBox[{"{", 
       RowBox[{"gPhys", ",", "gZE"}], "}"}], ",", "Simplify"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"s", "-", "\[Lambda]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["\[Omega]", "2"], 
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", "\[Lambda]"}], ")"}]}]]}]}]}], "/.", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "s"}], "+", "\[Lambda]"}], "\[Rule]", 
    FractionBox[
     SuperscriptBox["\[Omega]", "2"], 
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"s", "+", "\[Lambda]"}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "FullSimplify"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.951155162508787*^9, 3.951155345325286*^9}, {
  3.9511557437308903`*^9, 3.9511557691531467`*^9}, {3.951155811127697*^9, 
  3.951155921478219*^9}, {3.951207408430997*^9, 3.951207417311624*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"ccf0ab7b-ba2a-4bba-89b6-7f5dd929c853"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"gZE", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"s", "+", 
               RowBox[{"\[Beta]", " ", "\[Lambda]"}]}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "gPhys", " ", "\[Omega]"}]}], 
           ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "+", "\[Lambda]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Gamma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s", " ", "\[Beta]"}], "+", "\[Lambda]"}], ")"}]}], 
            "-", 
            RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]}], ")"}]}]]}]},
      {
       FractionBox[
        RowBox[{"s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s", " ", 
            SuperscriptBox["\[Gamma]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"gZE", " ", 
               RowBox[{"(", 
                RowBox[{"s", "+", 
                 RowBox[{"s", " ", 
                  SuperscriptBox["\[Beta]", "2"]}], "+", 
                 RowBox[{"2", " ", "\[Beta]", " ", "\[Lambda]"}]}], ")"}]}], 
              "-", 
              RowBox[{"gPhys", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "s", " ", "\[Beta]"}], "+", "\[Lambda]", 
                 "+", 
                 RowBox[{
                  SuperscriptBox["\[Beta]", "2"], " ", "\[Lambda]"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "gZE", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"s", " ", "\[Beta]"}], "+", "\[Lambda]"}], ")"}], " ", 
            "\[Omega]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"gZE", "-", 
              RowBox[{"gPhys", " ", "\[Beta]"}]}], ")"}], " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "+", "\[Lambda]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s", " ", "\[Beta]"}], "+", "\[Lambda]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"s", " ", "\[Beta]"}], "+", "\[Lambda]"}], ")"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]}], ")"}]}]]},
      {
       FractionBox[
        RowBox[{"s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"gPhys", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"s", " ", "\[Beta]"}], "+", "\[Lambda]"}], ")"}]}], "-", 
           RowBox[{"gZE", " ", 
            RowBox[{"(", 
             RowBox[{"s", "+", 
              RowBox[{"\[Beta]", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s", "+", "\[Lambda]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"s", " ", "\[Beta]"}], "+", "\[Lambda]"}], ")"}]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]}], ")"}]}]]},
      {
       FractionBox[
        RowBox[{"gZE", " ", 
         RowBox[{"(", 
          RowBox[{"s", "-", 
           RowBox[{"s", " ", "\[Beta]"}]}], ")"}]}], 
        RowBox[{"s", "+", "\[Lambda]"}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.951479024780044*^9},
 CellLabel->
  "Out[44]//MatrixForm=",ExpressionUUID->"721c0966-7fb8-4a78-ae04-\
d279acedd148"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Quick Comparison with JEP", "Subsection",
 CellChangeTimes->{{3.952233777479074*^9, 
  3.952233786797131*^9}},ExpressionUUID->"6b887d91-abdf-44a5-a27f-\
87e61fc969c8"],

Cell[BoxData["MaxwellStateBlock1"], "Input",
 CellChangeTimes->{{3.9514682097884007`*^9, 3.951468215620006*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"9b8a8707-88d8-4996-8e61-b27a702ae06c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Es", "[", "x", "]"}], ",", 
   RowBox[{"B\[Nu]", "[", "x", "]"}], ",", 
   RowBox[{"E\[Omega]", "[", "x", "]"}], ",", 
   RowBox[{"ZE", "[", "x", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.951468216004318*^9, 3.951468852365868*^9, 
  3.951479024800682*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"2b3b2364-0dc5-4a4a-9ffd-040879be4243"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BCsJorgeComparison", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"E\[Omega]", "[", "x", "]"}], "-", 
      RowBox[{"B\[Nu]", "[", "x", "]"}], "-", "gPhys"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "s"}], " ", 
       RowBox[{
        RowBox[{"Es", "'"}], "[", "x", "]"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "s"}], " ", "I", " ", "\[Omega]", " ", 
       RowBox[{"E\[Omega]", "[", "x", "]"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "s"}], " ", 
       RowBox[{
        RowBox[{"ZE", "'"}], "[", "x", "]"}]}], "-", "gZE"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.951468281016374*^9, 3.951468288668674*^9}, {
  3.9514683219916553`*^9, 3.951468414643858*^9}, {3.951468501797821*^9, 
  3.9514685047446404`*^9}, {3.951468779551126*^9, 3.9514688048789988`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"b0bd9fde-1f03-40cc-96ff-c5f7b0f178ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BCsJorgeXComparison", "=", 
  RowBox[{"BCsJorgeComparison", "/.", "Block1EoMRule"}]}]], "Input",
 CellChangeTimes->{{3.951468438126646*^9, 3.951468438459425*^9}, {
  3.9514686036546307`*^9, 3.951468616250691*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"b1d6bb07-24a2-4b3c-8099-782c9cb854ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "gPhys"}], "-", 
    RowBox[{"B\[Nu]", "[", "x", "]"}], "+", 
    RowBox[{"E\[Omega]", "[", "x", "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "gZE"}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\[Omega]", " ", 
      RowBox[{"E\[Omega]", "[", "x", "]"}]}], "s"], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Beta]", " ", "\[Omega]", " ", 
         RowBox[{"B\[Nu]", "[", "x", "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Beta]", " ", 
         RowBox[{"Es", "[", "x", "]"}]}], "+", 
        RowBox[{"\[Omega]", " ", 
         RowBox[{"E\[Omega]", "[", "x", "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "s", " ", 
         RowBox[{"ZE", "[", "x", "]"}]}]}], ")"}]}], 
     RowBox[{"s", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}]], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Omega]", " ", 
         RowBox[{"B\[Nu]", "[", "x", "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "s", " ", 
         RowBox[{"Es", "[", "x", "]"}]}], "+", 
        RowBox[{"\[Beta]", " ", "\[Omega]", " ", 
         RowBox[{"E\[Omega]", "[", "x", "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "s", " ", "\[Beta]", " ", 
         RowBox[{"ZE", "[", "x", "]"}]}]}], ")"}]}], 
     RowBox[{"s", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.951468262758562*^9, 3.951468438826092*^9, 
  3.9514685475077333`*^9, 3.95146861718799*^9, 3.951468806003871*^9, 
  3.951468853761241*^9, 3.95147902481369*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"9fa003a5-3897-4342-9672-5b442af8b4fc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"BCsJorgeXComparison", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"MaxwellStateBlock1", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "4"}], "}"}]}], "]"}], "//", "Simplify"}]}], ";", 
  RowBox[{
   RowBox[{"X", "//", "Factor"}], "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.951468470277234*^9, 3.951468474355566*^9}, {
  3.951468624983724*^9, 3.9514686594173183`*^9}, {3.9514790298531027`*^9, 
  3.9514790383861713`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"53b89431-5461-418e-a477-f3e752004680"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", "1"}], "1", "0"},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Beta]"}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}], 
        RowBox[{"s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Beta]", " ", "\[Omega]"}], 
        RowBox[{"s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Beta]"}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Beta]"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9514686391639957`*^9, 3.951468659817936*^9}, 
   3.951468807335651*^9, 3.9514688547334337`*^9, {3.95147902482269*^9, 
   3.9514790387897043`*^9}},
 CellLabel->
  "Out[52]//MatrixForm=",ExpressionUUID->"2d789b94-22e2-4fc8-a010-\
ff4874fd127c"]
}, Closed]]
},
CellGrouping->Manual,
WindowSize->{1122.75, 872.25},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
Magnification:>1.25 Inherited,
FrontEndVersion->"13.1 for Linux x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"cc540cbd-a2d9-4dde-83f5-cbe5e51dbc71"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 180, 4, 36, "Input",ExpressionUUID->"b9bb43f9-e43a-474c-b57f-116a148c1f14"],
Cell[740, 26, 1245, 20, 147, "Subtitle",ExpressionUUID->"0aaa5c1e-59e8-44cd-b07b-f5a4022001ca"],
Cell[1988, 48, 716, 18, 130, "Text",ExpressionUUID->"9c368fb9-3190-41c2-bdab-ecb8ae2ada3d"],
Cell[CellGroupData[{
Cell[2729, 70, 411, 6, 68, "Subsection",ExpressionUUID->"a3677909-df00-4715-ab04-be4a0b5d4c63"],
Cell[3143, 78, 194, 4, 43, "Text",ExpressionUUID->"ec757635-f431-4599-8d79-894f3b16952a"],
Cell[3340, 84, 5060, 134, 359, "Input",ExpressionUUID->"2091146c-fc05-4788-a9b4-ca88cb9427b5"]
}, Closed]],
Cell[CellGroupData[{
Cell[8437, 223, 349, 5, 47, "Subsection",ExpressionUUID->"8865042c-14d8-44ee-a428-e80b4976b313"],
Cell[CellGroupData[{
Cell[8811, 232, 259, 4, 42, "Text",ExpressionUUID->"f0313ed4-8204-4f62-8090-67d197ef88d0",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[9073, 238, 761, 17, 40, "Input",ExpressionUUID->"f202fca9-23d1-4293-b75a-8cd360b12250"],
Cell[9837, 257, 633, 13, 36, "Input",ExpressionUUID->"22dff322-a1c6-498b-ba66-3b7fb5ad5e60"],
Cell[10473, 272, 569, 10, 36, "Input",ExpressionUUID->"e238e0a7-7e39-4bb3-a1e9-9f757532c43d"],
Cell[11045, 284, 272, 6, 36, "Input",ExpressionUUID->"7a6a546e-563d-4e81-99a3-0a86cd2928bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11354, 295, 319, 4, 42, "Text",ExpressionUUID->"76ab365d-3499-4e69-a98f-f798b97344d4",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}],
Cell[11676, 301, 677, 14, 63, "Input",ExpressionUUID->"199dca94-5cbb-4b88-8d2b-234fe7fa0433",
 CellGroupingRules->{GroupTogetherGrouping, 10001.}],
Cell[12356, 317, 1522, 39, 41, "Input",ExpressionUUID->"f2e0f81b-b531-40f4-8340-5bf7508a9b7b"],
Cell[13881, 358, 1106, 32, 62, "Input",ExpressionUUID->"fd50f6f4-bac2-4239-813d-f5f84a95128d"],
Cell[14990, 392, 1226, 36, 65, "Input",ExpressionUUID->"a71aa06b-b513-4e18-b341-f0e9d9ed0646"],
Cell[16219, 430, 758, 21, 41, "Input",ExpressionUUID->"d661d150-efd2-4d48-9877-03aef7608b1c"]
}, Closed]],
Cell[16992, 454, 246, 3, 36, "Text",ExpressionUUID->"dddc607f-601c-41d4-8a40-51742e031f13"],
Cell[17241, 459, 488, 11, 36, "Input",ExpressionUUID->"9db8a3a6-7d03-4e69-8f52-db9caedbe7a6"],
Cell[17732, 472, 851, 16, 36, "Input",ExpressionUUID->"904b3a60-9116-4f62-8aa9-fbcfa9cf41c9",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[CellGroupData[{
Cell[18608, 492, 1656, 34, 89, "Input",ExpressionUUID->"75b3f498-f2a4-43c7-9dad-e36bf653d520",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[20267, 528, 2791, 63, 143, "Output",ExpressionUUID->"8ce1eaf2-c119-4dd4-8aac-624a221e2bce",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[23107, 597, 424, 6, 47, "Subsection",ExpressionUUID->"941430b3-1bc5-407b-9baf-728d60f0eed6"],
Cell[CellGroupData[{
Cell[23556, 607, 2050, 48, 173, "Input",ExpressionUUID->"64016178-acb3-4b26-b7a4-052764d81477"],
Cell[25609, 657, 2802, 81, 70, "Output",ExpressionUUID->"3e7fc7d7-e7c3-429a-aa71-fcf3b8ac4069"]
}, Open  ]],
Cell[28426, 741, 238, 4, 43, "Text",ExpressionUUID->"b98f4563-a6a8-4d3b-980f-57a66eeccb4f"],
Cell[CellGroupData[{
Cell[28689, 749, 1978, 46, 66, "Input",ExpressionUUID->"2eb0564f-f53e-4307-bb4d-dc474743a3a5"],
Cell[30670, 797, 946, 18, 70, "Output",ExpressionUUID->"ab2cdab1-e73b-4c07-8119-d2451f2de110"]
}, Open  ]],
Cell[31631, 818, 257, 4, 43, "Text",ExpressionUUID->"24a65822-6a61-43a8-ba1f-9b9779163cce"],
Cell[CellGroupData[{
Cell[31913, 826, 953, 24, 62, "Input",ExpressionUUID->"1319dbf4-549c-4beb-a97d-6fb494c24788"],
Cell[32869, 852, 1486, 26, 70, "Output",ExpressionUUID->"23361b66-8587-4d2a-ba1e-1a68af42e952"]
}, Open  ]],
Cell[34370, 881, 239, 6, 43, "Text",ExpressionUUID->"8f214d54-c9c7-4772-a558-78a2fef4919d"],
Cell[CellGroupData[{
Cell[34634, 891, 187, 2, 36, "Input",ExpressionUUID->"16910fe4-5746-49a8-b820-0d5745ccd2c6"],
Cell[34824, 895, 654, 13, 70, "Output",ExpressionUUID->"dfed3539-08a1-4a49-b6c2-03a5766ccccc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35515, 913, 1802, 41, 116, "Input",ExpressionUUID->"c5a27785-bbbf-46f5-ae46-847db5bad4c3"],
Cell[37320, 956, 2330, 58, 70, "Output",ExpressionUUID->"44edc00e-3004-4a9e-aef9-cc8314bee298"]
}, Open  ]],
Cell[39665, 1017, 494, 10, 40, "Input",ExpressionUUID->"e63028c0-4eed-4685-9101-47d86227611d"]
}, Closed]],
Cell[CellGroupData[{
Cell[40196, 1032, 507, 7, 47, "Subsection",ExpressionUUID->"cb5f5190-0209-4bfb-a01a-b530b254983e"],
Cell[CellGroupData[{
Cell[40728, 1043, 394, 9, 43, "Text",ExpressionUUID->"2312c100-f5ee-4241-9f1a-a32d8169c466"],
Cell[CellGroupData[{
Cell[41147, 1056, 189, 2, 36, "Input",ExpressionUUID->"7b9c3cc6-8426-4dd0-8c4d-7c6481b1f137"],
Cell[41339, 1060, 554, 11, 70, "Output",ExpressionUUID->"cadff56f-0c94-4066-8895-ff054c4a227c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41930, 1076, 874, 24, 62, "Input",ExpressionUUID->"090821b5-f120-4cae-9c38-8edeeb73833e"],
Cell[42807, 1102, 1121, 27, 70, "Output",ExpressionUUID->"09924419-a307-4e64-add7-17411655e073"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43965, 1134, 1858, 53, 149, "Input",ExpressionUUID->"ba40b905-870d-43d0-b648-86e36607cecb"],
Cell[45826, 1189, 2562, 74, 70, "Output",ExpressionUUID->"40b9136c-6983-40f9-9d6e-55a9e75c30bd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[48437, 1269, 468, 10, 37, "Text",ExpressionUUID->"a8b5e929-8fe9-40fb-b33a-979dfbb49527"],
Cell[CellGroupData[{
Cell[48930, 1283, 189, 2, 36, "Input",ExpressionUUID->"78e90def-6295-4bc1-8d25-e355aae77bbc"],
Cell[49122, 1287, 534, 11, 41, "Output",ExpressionUUID->"0175407f-caca-4def-8a2c-31f8437ed02a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49693, 1303, 177, 2, 36, "Input",ExpressionUUID->"00b4c6a9-b629-4ebf-b0e9-7c855122db61"],
Cell[49873, 1307, 1441, 41, 73, "Output",ExpressionUUID->"c0fe1f08-b086-4f73-b6fd-0366120525bb"]
}, Open  ]],
Cell[51329, 1351, 1538, 41, 91, "Input",ExpressionUUID->"b41e342b-6983-4040-afbf-924605ddfbb9"],
Cell[CellGroupData[{
Cell[52892, 1396, 2785, 76, 245, "Input",ExpressionUUID->"f0433c04-f943-4626-b067-03124ff71793"],
Cell[55680, 1474, 8407, 220, 227, "Output",ExpressionUUID->"82bdb2e7-3931-47ec-bbd6-01a6bacd0061"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64136, 1700, 241, 7, 43, "Text",ExpressionUUID->"5b99acfb-4ba6-4513-9262-20f14ddf70e4"],
Cell[CellGroupData[{
Cell[64402, 1711, 1996, 55, 66, "Input",ExpressionUUID->"5820563d-cceb-4a01-b30e-02c1f4d66c03"],
Cell[66401, 1768, 1136, 29, 70, "Output",ExpressionUUID->"bec31007-6f89-4ea6-a65f-7ce89e25d466"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67574, 1802, 2349, 71, 184, "Input",ExpressionUUID->"ccf0ab7b-ba2a-4bba-89b6-7f5dd929c853"],
Cell[69926, 1875, 4682, 133, 70, "Output",ExpressionUUID->"721c0966-7fb8-4a78-ae04-d279acedd148"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[74669, 2015, 173, 3, 47, "Subsection",ExpressionUUID->"6b887d91-abdf-44a5-a27f-87e61fc969c8"],
Cell[74845, 2020, 191, 2, 36, "Input",ExpressionUUID->"9b8a8707-88d8-4996-8e61-b27a702ae06c"],
Cell[75039, 2024, 392, 9, 41, "Output",ExpressionUUID->"2b3b2364-0dc5-4a4a-9ffd-040879be4243"],
Cell[75434, 2035, 969, 25, 40, "Input",ExpressionUUID->"b0bd9fde-1f03-40cc-96ff-c5f7b0f178ba"],
Cell[CellGroupData[{
Cell[76428, 2064, 316, 5, 36, "Input",ExpressionUUID->"b1d6bb07-24a2-4b3c-8099-782c9cb854ee"],
Cell[76747, 2071, 1923, 49, 111, "Output",ExpressionUUID->"9fa003a5-3897-4342-9672-5b442af8b4fc"]
}, Open  ]],
Cell[78685, 2123, 829, 21, 62, "Input",ExpressionUUID->"53b89431-5461-418e-a477-f3e752004680"],
Cell[79517, 2146, 1459, 44, 96, "Output",ExpressionUUID->"2d789b94-22e2-4fc8-a010-ff4874fd127c"]
}, Closed]]
}
]
*)



==> anc/scripts/hp_convergence.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import FormatStrFormatter, MaxNLocator, ScalarFormatter

plt.rcParams.update({"font.size": 17})

# The convergence data
n = np.array([11, 13, 15, 17, 19, 21])
pvalues = np.array([10.67610861, 15.4731519,  16.83339321, 18.33052107, 17.66850715, 17.11532208])

N = np.array([2, 4, 6, 8, 10, 12])
hvalues = np.array([ 8.73064861, 13.73236608, 16.83339321, 19.30647207, 17.73483139, 18.99435266])

def plot_separate(n, N, pvalues, hvalues):
  """
  Function to create the double plot for the convergence
  test.
  """

  fig, axs = plt.subplots(nrows=1, ncols=2, figsize=(12, 5))
  
  nres = n[1:-2]; pres = pvalues[1:-2]
  Nres = N[:-2]; hres = hvalues[:-2]

  p1 = np.polyfit(nres, pres, 1)
  p2 = np.polyfit(np.log10(Nres), hres, 1)
  #axs[0].grid(axis='y', which="both", color='0.95')
  axs[0].axhline(y=pvalues[1], color='0.95', linewidth=None)
  axs[0].axhline(y=pvalues[2], color='0.95', linewidth=None)
  axs[0].axhline(y=pvalues[3], color='0.95', linewidth=None)
  axs[0].plot(n, pvalues, ".", color="k", label="p refinement")
  axs[0].plot(nres, p1[0]*nres + p1[1], color="k", linewidth=0.5)
  axs[0].invert_yaxis()
  axs[0].yaxis.set_major_locator(MaxNLocator(integer=True))
  axs[0].yaxis.set_major_formatter(FormatStrFormatter('%02d'))
  axs[0].set_ylabel("$-\\log_{10} C^2_{Maxwell}$")
  axs[0].set_ylim([20, 8])
  axs[0].set_xticks(n)
  axs[0].set_xlabel("$n$")  
  axs[0].legend()

  Nsfine = np.linspace(Nres[0], Nres[-1], 100, endpoint=True)
  axs[1].axhline(y=pvalues[1], color='0.95', linewidth=None)
  axs[1].axhline(y=pvalues[2], color='0.95', linewidth=None)
  axs[1].axhline(y=pvalues[3], color='0.95', linewidth=None)
  #axs[1].grid(axis='y', which="both", color='0.95')
  axs[1].plot(N, hvalues, ".", color="k", label="h refinement")
  axs[1].plot(Nsfine, p2[0]*np.log10(Nsfine) + p2[1], color="k", linewidth=0.5)
  axs[1].set_xscale("log")
  axs[1].yaxis.set_major_locator(MaxNLocator(integer=True))
  axs[1].yaxis.set_major_formatter(FormatStrFormatter('%02d'))
  axs[1].set_xticks([2, 3, 4, 6, 10, 11, 12])
  axs[1].set_xticklabels([" ", "3", " ", "6", " ", " ", "12"])
  axs[1].set_xlabel("$N$")
  axs[1].set_yticks([])
  axs[1].invert_yaxis()
  axs[1].set_ylim([20, 8])
  axs[1].legend()
  plt.subplots_adjust(top=0.98,bottom=0.115,left=0.065,right=0.995,hspace=0.2,wspace=0.0)
  plt.savefig("hp_convergence.pdf")
  plt.show()

plot_separate(n, N, pvalues, hvalues)

